Three Improved Lower Bounds for Binary Error-Correcting Codes

Error-correcting codes are a foundational technology for representing information robustly against noise in communication and data storage. The binary code packing problem, which seeks to maximize the number of codewords at a fixed code length and minimum distance, is a fundamental problem in coding theory that remains open for many parameter choices. We give explicit binary codes with parameters $(n,M,d)=(22,84,9)$, $(24,196,9)$, and $(25,65,11)$, where $n$, $M$, and $d$ denote the code length, number of codewords, and minimum distance, respectively. These establish the lower bounds $A_2(22,9)\ge84$, $A_2(24,9)\ge196$, and $A_2(25,11)\ge65$, where $A_2(n,d)$ denotes the maximum possible number of codewords, improving the respective lower bounds 80, 192, and 64 in the public table of general binary codes. Most notably, the third result improves the lower bound supplied by a lexicographic construction for the first time in 66 years, while the first two improve bounds that have stood for 21 years. The new codes represent more messages without changing the code length or error-correction guarantees, with gains compounding multiplicatively across blocks. We release all codewords and an exhaustive verifier to enable independent verification.

==> anc/README.txt <==
Explicit binary codes and exhaustive verification
================================================

Paper: Three Improved Lower Bounds for Binary Error-Correcting Codes
Authors: Kazuki Ota, Takayuki Osa, Tatsuya Harada

Files:
  code_22_84_9.txt   84 codewords of length 22, minimum distance at least 9
  code_24_196_9.txt  196 codewords of length 24, minimum distance at least 9
  code_25_65_11.txt  65 codewords of length 25, minimum distance at least 11
  verify_codes.py   exhaustive integer-arithmetic verifier

Each data file contains one nonnegative decimal integer per line. Each integer
represents an n-bit binary word, with leading zero bits retained as needed.
The files contain exactly the codewords printed in Section 4 of the paper.

Requirements: Python 3.10 or later; standard library only.

Run from this directory:
  python3 verify_codes.py

When the full article source is available, also check agreement with the paper:
  python3 verify_codes.py --tex ../code_arxiv.tex

The verifier checks the number of words, distinctness, n-bit range, and every
unordered pairwise Hamming distance. It exits with a nonzero status on failure.
It needs no training artifacts, project paths, network access, or extra packages.


==> anc/code_22_84_9.txt <==
0
178141
190058
204400
221583
297724
324867
408135
411064
497962
601801
610614
665964
677523
755620
784475
814110
953681
974054
988173
1010674
1086962
1108493
1117358
1137945
1306081
1312347
1341860
1419411
1431404
1486646
1495241
1579221
1686456
1688647
1772291
1799420
1875855
1892464
1914402
1927061
2064895
2134127
2158480
2177474
2189429
2330143
2365237
2471000
2476967
2557155
2587420
2623931
2651716
2729843
2742412
2793686
2809641
2923026
2942445
2949966
2970361
3138049
3171326
3310257
3330822
3349485
3367954
3481897
3497686
3548812
3561843
3639364
3667899
3704092
3734243
3814823
3820120
3905226
3936224
4110397
4123018
4133264
4157039


==> anc/code_24_196_9.txt <==
0
19421
118546
355397
363118
444713
570249
603974
621723
782447
790750
849653
1029554
1160280
1242911
1326646
1340907
1437988
1458295
1584872
1624259
1805188
1871295
1902960
1917613
2210677
2235929
2291762
2538830
2570625
2585180
2672622
2843266
2852009
2916915
3018439
3032346
3129813
3224107
3310456
3344311
3361898
3507523
3589636
3813617
3832620
3932131
3996120
4152500
4176543
4303288
4331755
4430884
4446201
4529872
4597758
4611479
4893538
4940912
5005899
5185804
5228327
5316838
5399457
5408138
5743122
5761487
5790845
5956316
5971770
6027537
6198612
6217353
6249030
6369227
6378914
6450316
6596005
6614648
6646455
6740964
6837072
6862203
7016471
7083564
7199038
7379859
7393358
7672317
7731158
7754426
7874586
7974101
7989000
8154470
8162125
8228992
8334881
8410746
8556883
8575630
8590748
8655783
8868064
8894155
9070855
9152021
9170376
9269052
9317499
9357904
9448849
9662166
9668861
9875301
9888952
9907114
10047754
10097229
10348130
10377009
10459171
10474494
10494652
10536087
10707451
10774464
10856658
10871567
10953766
11099687
11122700
11148640
11313044
11326537
11344731
11557366
11638500
11656505
11803786
11860641
12017613
12100002
12118655
12133741
12227646
12410897
12460886
12632677
12651895
12869938
12879641
13091934
13122097
13136364
13221630
13242285
13468139
13499266
13547717
13655812
13678895
13714633
13892200
13958227
13972289
13990044
14230431
14271924
14321395
14418951
14438362
14726658
14881646
14939461
15105835
15183929
15321753
15370718
15397815
15564273
15649954
15664048
15681645
15862464
15876381
15961615
16025652
16135829
16199000
16239475
16465286
16479835
16643247
16667075
16693224


==> anc/code_25_65_11.txt <==
0
129055
131040
932067
1592955
2867445
3299692
3475174
3957135
4037008
4326367
5549386
5592405
5936553
5991862
6017602
6747174
6753337
6894810
7797465
7944741
9872229
10788351
11154709
11250554
12448873
13390138
13479637
15163840
15255372
15845546
16648278
17671475
17996470
19387307
19442860
20865584
21905276
21940485
22111881
23351186
24355100
24942111
25323961
25325126
25400921
25974437
26556620
26935343
28325674
28332243
28430133
29233097
29358038
29463942
30319242
30852348
30882579
30997487
30997520
30999536
31758944
31810175
32201372
32202083


==> anc/verify_codes.py <==
#!/usr/bin/env python3
"""Verify the three explicit binary codes using Python 3.10+ only."""

import argparse
import hashlib
import json
import re
from itertools import combinations
from pathlib import Path


PARAMETERS = ((22, 84, 9), (24, 196, 9), (25, 65, 11))


def check(words, n, M, d):
    if len(words) != M or len(set(words)) != M:
        raise ValueError(f"({n}, {M}, {d}): wrong count or duplicate words")
    if any(not 0 <= w < 2**n for w in words):
        raise ValueError(f"({n}, {M}, {d}): word outside the n-bit range")
    return min((x ^ y).bit_count() for x, y in combinations(words, 2)) >= d


def read_printed_codes(tex_path):
    source = tex_path.read_text(encoding="utf-8")
    pattern = (
        r"% BEGIN CODEWORDS (\d+) (\d+) (\d+)\s*"
        r"\\begin\{Verbatim\}[^\n]*\n(.*?)\\end\{Verbatim\}"
    )
    blocks = re.findall(pattern, source, flags=re.S)
    if len(blocks) != len(PARAMETERS):
        raise ValueError("Expected exactly three codeword blocks in the TeX")
    printed = {}
    for ns, ms, ds, body in blocks:
        key = tuple(map(int, (ns, ms, ds)))
        if key in printed:
            raise ValueError("Duplicate parameter block in the TeX")
        printed[key] = list(map(int, body.split()))
    if set(printed) != set(PARAMETERS):
        raise ValueError("Unexpected code parameters in the TeX")
    return printed


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--tex", type=Path,
        help="also require exact agreement with the codewords printed in this TeX file",
    )
    args = parser.parse_args()
    printed = read_printed_codes(args.tex) if args.tex else None
    data_dir = Path(__file__).resolve().parent
    results = []
    for n, M, d in PARAMETERS:
        filename = f"code_{n}_{M}_{d}.txt"
        words = list(map(int, (data_dir / filename).read_text(encoding="ascii").split()))
        if not check(words, n, M, d):
            raise ValueError(f"({n}, {M}, {d}): minimum distance is below {d}")
        if printed is not None and words != printed[(n, M, d)]:
            raise ValueError(f"{filename}: data differs from the printed codewords")
        minimum = min((x ^ y).bit_count() for x, y in combinations(words, 2))
        results.append({
            "file": filename,
            "n": n, "M": M, "required_minimum_distance": d,
            "observed_minimum_distance": minimum,
            "decimal_words_sha256": hashlib.sha256(
                "".join(f"{w}\n" for w in words).encode("ascii")
            ).hexdigest(),
            "status": "PASS",
        })
    print(json.dumps({
        "status": "PASS",
        "printed_codewords_checked": printed is not None,
        "results": results,
    }, indent=2))


if __name__ == "__main__":
    main()

